HERALD: An Annotation Efficient Method to Detect User Disengagement in Social Conversations

Open-domain dialog systems have a user-centric goal: to provide humans with an engaging conversation experience. User engagement is one of the most important metrics for evaluating open-domain dialog systems, and could also be used as real-time feedback to benefit dialog policy learning. Existing work on detecting user disengagement typically requires hand-labeling many dialog samples. We propose HERALD, an efficient annotation framework that reframes the training data annotation process as a denoising problem. Specifically, instead of manually labeling training samples, we first use a set of labeling heuristics to label training samples automatically. We then denoise the weakly labeled data using the Shapley algorithm. Finally, we use the denoised data to train a user engagement detector. Our experiments show that HERALD improves annotation efficiency significantly and achieves 86% user disengagement detection accuracy in two dialog corpora.

==> python/regex_sample.py <==
import re

YOU = r"\b(you|u)\b"

disengaged_patterns = {
    "complaint_system_repetition": "|".join([
        fr"{YOU} already (asked|told) me",
        fr"{YOU}.*(mention|said|tol|asked)*(already|before)",
        fr"{YOU} already (mention|said|tol|asked)",
        fr"{YOU}.*(mention|said|told|asked).*(already|before)",
        fr"{YOU}.*keep (saying|asking)",
        fr"why do {YOU}.*keep",
        fr"i informed {YOU}",
        r"i already (asked|told|answered)",
        r"i (told|answered).*(already|before)",
    ])
}

class DisengagedIntentDetector:

    def __init__(self, text):
        self.text = text.lower()

    def detect_disengaged_intents(self):
        disengaged_intents = []
        for intent in disengaged_patterns.keys():
            if re.compile(disengaged_patterns[intent]).search(self.text):
                disengaged_intents.append(intent)
        return disengaged_intents

    def contains_disengaged_intents(self):
        return True if self.detect_disengaged_intents() else False

